Robust SfM with Little Image Overlap

Usual Structure-from-Motion (SfM) techniques require at least trifocal overlaps to calibrate cameras and reconstruct a scene. We consider here scenarios of reduced image sets with little overlap, possibly as low as two images at most seeing the same part of the scene. We propose a new method, based on line coplanarity hypotheses, for estimating the relative scale of two independent bifocal calibrations sharing a camera, without the need of any trifocal information or Manhattan-world assumption. We use it to compute SfM in a chain of up-to-scale relative motions. For accuracy, we however also make use of trifocal information for line and/or point features, when present, relaxing usual trifocal constraints. For robustness to wrong assumptions and mismatches, we embed all constraints in a parameterless RANSAC-like approach. Experiments show that we can calibrate datasets that previously could not, and that this wider applicability does not come at the cost of inaccuracy.

==> FIGURE/convertPNG.sh <==
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
for f in *.png
do
  echo convert $f "${f%.*}"".jpg"
  convert $f "${f%.*}"".jpg"
done


==> FIGURE/z_reduce_pictures.sh <==
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
desc="/home/yohann/Desktop/CVPR16_code/CODE/DESCRIPTOR/build/LineDescriptor"
for f in *.png
do
  echo convert $f -resize 750x750^ $f
  convert $f -resize 750x750^ $f
done
for f in *.jpg
do
  echo convert $f -resize 750x750^ $f
  convert $f -resize 750x750^ $f
done

